LLA-MPC: Fast Adaptive Control for Autonomous Racing

We present Look-Back and Look-Ahead Adaptive Model Predictive Control (LLA-MPC), a real-time adaptive control framework for autonomous racing that addresses the challenge of rapidly changing tire-surface interactions. Unlike existing approaches requiring substantial data collection or offline training, LLA-MPC employs a model bank for immediate adaptation without a learning period. It integrates two key mechanisms: a look-back window that evaluates recent vehicle behavior to select the most accurate model and a look-ahead horizon that optimizes trajectory planning based on the identified dynamics. The selected model and estimated friction coefficient are then incorporated into a trajectory planner to optimize reference paths in real-time. Experiments across diverse racing scenarios demonstrate that LLA-MPC outperforms state-of-the-art methods in adaptation speed and handling, even during sudden friction transitions. Its learning-free, computationally efficient design enables rapid adaptation, making it ideal for high-speed autonomous racing in multi-surface environments.

==> results/APACRace/CASE_3_SUDD_BEG-22/COMPRESS.py <==
from PIL import Image


img = Image.open("Traj_Velocity.png")
img = img.resize((img.width//5, img.height//5), Image.LANCZOS)  # Downscale by 50%
img.save("Traj_Velocity_c.png", quality=100)

==> results/APACRace/CASE_4_SUDD_AFTER-22/COMPRESS.py <==
from PIL import Image


img = Image.open("Traj_Velocity.png")
img = img.resize((img.width//5, img.height//5), Image.LANCZOS)  # Downscale by 50%
img.save("Traj_Velocity_c.png", quality=100)

==> results/LLA/CASE_3_SUDD_BEG-22/COMPRESS.py <==
from PIL import Image


img = Image.open("Traj_Velocity.png")
img = img.resize((img.width//5, img.height//5), Image.LANCZOS)  # Downscale by 50%
img.save("Traj_Velocity_c.png", quality=100)

==> results/LLA/CASE_4_SUDD_AFTER-22/COMPRESS.py <==
from PIL import Image


img = Image.open("Traj_Velocity.png")
img = img.resize((img.width//5, img.height//5), Image.LANCZOS)  # Downscale by 50%
img.save("Traj_Velocity_c.png", quality=100)
